Performance in beam tests of Carbon-enriched irradiated Low Gain Avalanche Detectors for the ATLAS High Granularity Timing Detector

The High Granularity Timing Detector (HGTD) will be installed in the ATLAS experiment to mitigate pile-up effects during the High Luminosity (HL) phase of the Large Hadron Collider (LHC) at CERN. Low Gain Avalanche Detectors (LGADs) will provide high-precision measurements of the time of arrival of particles at the HGTD, improving the particle-vertex assignment. To cope with the high-radiation environment, LGADs have been optimized by adding carbon in the gain layer, thus reducing the acceptor removal rate after irradiation. Performances of several carbon-enriched LGAD sensors from different vendors, and irradiated with high fluences of 1.5 and 2.5 x 10^15 neq/cm2, have been measured in beam test campaigns during the years 2021 and 2022 at CERN SPS and DESY. This paper presents the results obtained with data recorded by an oscilloscope synchronized with a beam telescope which provides particle position information within a resolution of a few um. Collected charge, time resolution and hit efficiency measurements are presented. In addition, the efficiency uniformity is also studied as a function of the position of the incident particle inside the sensor pad.

==> mysetup.sh <==
#git pull
#alias ggg="touch mydocument.tex; make"
#alias gitCommit='git commit -am "updates from Rachid"'
#alias go='cd '$PWD 
#export PATH=/afs/cern.ch/sw/XML/texlive/latest/bin/x86_64-linux:$PATH
export PATH=/cvmfs/sft.cern.ch/lcg/external/texlive/2016/bin/x86_64-linux:$PATH 

